Integrated correlators of coincident Wilson lines in $SU(N)$ gauge theories at strong coupling

We consider two four-dimensional gauge theories with gauge group $SU(N)$: the $\mathcal{N}=4$ Super Yang-Mills (SYM) theory and the $\mathcal{N}=2$ quiver gauge theory obtained as a $\mathbb{Z}_2$ orbifold of $\mathcal{N}=4$ SYM. In this context, we study a novel class of integrated correlators, namely those involving $n$-coincident Wilson lines and two moment map operators of conformal dimension two. By exploiting supersymmetric localization, we obtain exact expressions for these observables valid in the large-$N$ limit. Furthermore, using a combination of analytical and numerical methods, we derive their strong coupling expansions.

==> anc/Ancillary_Mathematica_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     86644,       2436]
NotebookOptionsPosition[     84033,       2390]
NotebookOutlinePosition[     84434,       2406]
CellTagsIndexPosition[     84391,       2403]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Conventions", "Section",
 CellChangeTimes->{{3.9568188429764595`*^9, 
  3.9568188455013943`*^9}},ExpressionUUID->"8c8f503b-ebbb-a443-8630-\
e7340f2f8f91"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "we", " ", "define", " ", "the", " ", "coefficients", " ", 
   "in", " ", "terms", " ", "of", " ", "the", " ", "matrices", " ", 
   "introduced", " ", "in", " ", "the", " ", "main", " ", "text"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9568188493329353`*^9, 
  3.9568189010568733`*^9}},ExpressionUUID->"914b4eac-dd39-9146-bcd1-\
ce07e0257c5e"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["B", "i"], "=", " ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    SqrtBox[
     RowBox[{"2", "k"}]], 
    SubscriptBox["M", 
     RowBox[{"0", ",", 
      RowBox[{"2", "k"}]}]], 
    SuperscriptBox["k", "i"]}]}]}]], "Input",
 CellChangeTimes->{{3.9568189167809486`*^9, 3.956818932378397*^9}, 
   3.956819158392887*^9, {3.9568191931496353`*^9, 3.9568192509555607`*^9}, {
   3.956819496533537*^9, 
   3.956819502668577*^9}},ExpressionUUID->"516062df-206e-b145-b6a0-\
69c6eafc450a"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["C", "i"], "=", " ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    SqrtBox[
     RowBox[{"2", "k"}]], 
    SubscriptBox["Q", 
     RowBox[{"2", "k"}]], 
    SuperscriptBox["k", "i"]}]}]}]], "Input",
 CellChangeTimes->{{3.956819259543886*^9, 3.956819268513197*^9}, {
  3.956819506332836*^9, 
  3.956819508595289*^9}},ExpressionUUID->"31cb3330-438c-4242-bd3b-\
4c488afd07a9"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["C", 
   RowBox[{"i", ",", "j"}]], "=", " ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"p", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"q", "=", "1"}], "\[Infinity]"], 
    RowBox[{
     SqrtBox[
      RowBox[{"2", "p"}]], 
     SqrtBox[
      RowBox[{"2", "q"}]], 
     SubscriptBox["M", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{"2", "q"}]}]], 
     SuperscriptBox["p", "i"], 
     SuperscriptBox["q", "j"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9568192752487698`*^9, 3.9568193758762646`*^9}, 
   3.9568194714769173`*^9},ExpressionUUID->"68d43e09-98cd-4740-b510-\
a43742205333"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["D", 
   RowBox[{"i", ",", "j"}]], "=", " ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"p", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"q", "=", "1"}], "\[Infinity]"], 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"2", "p"}], "+", "1"}]], 
     SqrtBox[
      RowBox[{
       RowBox[{"2", "q"}], "+", "1"}]], 
     SubscriptBox["M", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "q"}], "+", "1"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ")"}], "i"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "q"}], "+", "1"}], ")"}], "j"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.956819381957409*^9, 3.9568194051175632`*^9}, 
   3.9568194733349953`*^9},ExpressionUUID->"76aecce3-d5e6-2e4f-b6d6-\
fc2b7f28aee4"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["H", "i"], "=", " ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"q", "=", "1"}], "\[Infinity]"], 
    RowBox[{
     SqrtBox[
      RowBox[{"2", "q"}]], 
     SubscriptBox["I", 
      RowBox[{"2", "q"}]], 
     RowBox[{"(", 
      SqrtBox["\[Lambda]"], ")"}], 
     SubscriptBox["M", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "q"}]}]], 
     SuperscriptBox["k", "i"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.956819415122429*^9, 3.9568194354312115`*^9}, {
  3.9568194792290535`*^9, 3.9568195123442955`*^9}, {3.956819564767069*^9, 
  3.956819607441349*^9}},ExpressionUUID->"8ce3fb9b-c0fb-374c-b4a7-\
7541b727c0d7"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["G", "i"], "=", " ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"q", "=", "1"}], "\[Infinity]"], 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"2", "q"}], "+", "1"}]], 
     SubscriptBox["I", 
      RowBox[{
       RowBox[{"2", "q"}], "+", "1"}]], 
     RowBox[{"(", 
      SqrtBox["\[Lambda]"], ")"}], 
     SubscriptBox["M", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "q"}], "+", "1"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ")"}], "p"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9568196112438316`*^9, 
  3.9568196260320377`*^9}},ExpressionUUID->"ea64204f-2827-0a46-83b1-\
baf44eaa482c"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["N", "1"], "=", " ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    SqrtBox[
     RowBox[{"2", "k"}]], 
    SubscriptBox["I", 
     RowBox[{"2", "k"}]], 
    RowBox[{"(", 
     SqrtBox["\[Lambda]"], ")"}], 
    SubscriptBox["M", 
     RowBox[{"0", ",", 
      RowBox[{"2", "k"}]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.956819649848236*^9, 3.9568197158351326`*^9}, {
  3.9568197646850243`*^9, 
  3.9568197890963287`*^9}},ExpressionUUID->"562dfb8c-5dc6-894a-9a9b-\
69505e67b468"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["N", "2"], "=", " ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    SqrtBox[
     RowBox[{"2", "k"}]], 
    SubscriptBox["I", 
     RowBox[{"2", "k"}]], 
    RowBox[{"(", 
     SqrtBox["\[Lambda]"], ")"}], 
    SubscriptBox["Q", 
     RowBox[{"2", "k"}]]}]}]}]], "Input",
 CellChangeTimes->{{3.9568197274174404`*^9, 3.956819733532423*^9}, {
  3.9568197920668087`*^9, 
  3.9568197926824284`*^9}},ExpressionUUID->"980aa61c-f0de-2c41-959d-\
1272effacc11"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["N", "3"], "=", " ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    SqrtBox[
     RowBox[{"2", "k"}]], 
    SubscriptBox["I", 
     RowBox[{"2", "k"}]], 
    RowBox[{"(", 
     SqrtBox["\[Lambda]"], ")"}], 
    SubscriptBox["S", 
     RowBox[{"2", "k"}]]}]}]}]], "Input",
 CellChangeTimes->{{3.9568197409769726`*^9, 3.956819744241905*^9}, {
  3.9568197948455925`*^9, 
  3.9568197953408775`*^9}},ExpressionUUID->"0330047a-8514-9c49-9e5d-\
6003e9af3085"],

Cell[BoxData[
 RowBox[{"A", "=", "  ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"q", "=", "1"}], "\[Infinity]"], 
    RowBox[{
     SqrtBox[
      RowBox[{"2", "q"}]], 
     SubscriptBox["I", 
      RowBox[{"2", "q"}]], 
     RowBox[{"(", 
      SqrtBox["\[Lambda]"], ")"}], 
     SubscriptBox["M", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "q"}]}]], " ", 
     SqrtBox[
      RowBox[{"2", "k"}]], 
     SubscriptBox["I", 
      RowBox[{"2", "k"}]], 
     RowBox[{"(", 
      SqrtBox["\[Lambda]"], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9568198286082706`*^9, 
  3.9568198669971523`*^9}},ExpressionUUID->"a76563fb-abad-3344-ba72-\
e9a3433e7ef1"],

Cell[BoxData[
 RowBox[{"F", "=", "  ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "1"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"q", "=", "1"}], "\[Infinity]"], 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"2", "q"}], "+", "1"}]], 
     SubscriptBox["I", 
      RowBox[{
       RowBox[{"2", "q"}], "+", "1"}]], 
     RowBox[{"(", 
      SqrtBox["\[Lambda]"], ")"}], 
     SubscriptBox["M", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "q"}], "+", "1"}]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}]], 
     SubscriptBox["I", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}]], 
     RowBox[{"(", 
      SqrtBox["\[Lambda]"], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9568198729108715`*^9, 
  3.9568198863163223`*^9}},ExpressionUUID->"7b675427-771b-2943-9dcd-\
c25f78b68101"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["K", "1", 
   RowBox[{"(", "1", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"e2a58e38-2313-864c-8a86-f987a3966b1d"]], \
"Section",
 CellChangeTimes->{{3.9568199117465076`*^9, 
  3.9568199245485554`*^9}},ExpressionUUID->"7a5a50fb-b7e8-164d-8078-\
ec2fa98c6b16"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3", " ", 
    SqrtBox["\[Lambda]"]}]], 
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "5"}], "+", "n"}]], " ", "n", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox[
     RowBox[{"BesselI", "[", 
      RowBox[{"1", ",", 
       SqrtBox["\[Lambda]"]}], "]"}], 
     SqrtBox["\[Lambda]"]], ")"}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", "n"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     SqrtBox["\[Lambda]"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], "2"], "+", 
       RowBox[{"\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], "2"]}]}], ")"}], " ", 
     SubscriptBox["B", "0"]}], "+", 
    RowBox[{
     SqrtBox["\[Lambda]"], " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{"1", ",", 
       SqrtBox["\[Lambda]"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "14"}], " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"28", "+", "\[Lambda]"}], ")"}], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
        SubscriptBox["B", "0"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["\[Lambda]"], " ", 
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
             RowBox[{"15", " ", 
              RowBox[{"BesselI", "[", 
               RowBox[{"1", ",", 
                SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
           SubscriptBox["B", "2"]}], "+", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           SubscriptBox["B", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     SqrtBox["\[Lambda]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", 
          SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
       RowBox[{"14", " ", 
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
     SubscriptBox["N", "1"]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{"2", ",", 
       SqrtBox["\[Lambda]"]}], "]"}], " ", 
     SubscriptBox["N", "1"]}], "+", 
    RowBox[{"48", " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{"1", ",", 
       SqrtBox["\[Lambda]"]}], "]"}], " ", 
     SubscriptBox["N", "2"]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.956820233083351*^9, 
  3.9568202625135956`*^9}},ExpressionUUID->"7b0591e5-f390-a846-9b27-\
787fac7d791f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["K", "2", 
   RowBox[{"(", "1", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"5b65167a-31e1-294b-8f12-87fdfa010dd3"]], \
"Section",
 CellChangeTimes->{{3.956820285164177*^9, 
  3.956820288547825*^9}},ExpressionUUID->"e1927893-80a7-cd41-b594-\
ebeb19fe39c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{"A", "+", "F"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], 
      SqrtBox["\[Lambda]"]], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]]}], "+", 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}]], " ", "n", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], 
      SqrtBox["\[Lambda]"]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", "\[Lambda]", " ", 
      SuperscriptBox[
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["\[Lambda]"]}], "]"}], "2"], " ", 
      SubscriptBox["C", 
       RowBox[{"0", ",", "0"}]]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox["\[Lambda]"], " ", 
          RowBox[{"BesselI", "[", 
           RowBox[{"0", ",", 
            SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}], ")"}], "2"], " ", 
      SubscriptBox["D", 
       RowBox[{"0", ",", "0"}]]}]}], ")"}]}]}]], "Input",ExpressionUUID->\
"3536577c-6933-2840-b051-59748761a34f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["K", "1", 
   RowBox[{"(", "2", ")"}]], 
  TraditionalForm]],ExpressionUUID->"217b084e-0316-a248-9b35-dd9cdd0e9a90"]], \
"Section",
 CellChangeTimes->{{3.9568204664080048`*^9, 
  3.9568204714644184`*^9}},ExpressionUUID->"9049198d-a51c-a847-8cd9-\
9e953f3c6f65"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"135", " ", "\[Lambda]", " ", 
     SuperscriptBox[
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], "3"]}]], 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "12"}], "+", "n"}]], " ", "n", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], 
      SqrtBox["\[Lambda]"]], ")"}], "n"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"360", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
        RowBox[{"14", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", 
         SuperscriptBox[
          RowBox[{"BesselI", "[", 
           RowBox[{"0", ",", 
            SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[Lambda]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"BesselI", "[", 
           RowBox[{"1", ",", 
            SqrtBox["\[Lambda]"]}], "]"}], "2"]}]}], ")"}], " ", 
      SubscriptBox["B", "0"]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
        RowBox[{"14", " ", 
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "14"}], " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"28", "+", "\[Lambda]"}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["B", "0"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
              RowBox[{"15", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["B", "2"]}], "+", 
           RowBox[{
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["B", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"15", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"715392", "+", 
              RowBox[{"48120", " ", "\[Lambda]"}], "-", 
              RowBox[{"773", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"BesselI", "[", 
              RowBox[{"0", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"(", 
                RowBox[{"4292352", "+", 
                 RowBox[{"825264", " ", "\[Lambda]"}], "+", 
                 RowBox[{"22479", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"186", " ", 
                  SuperscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"59616", "+", 
                 RowBox[{"853", " ", "\[Lambda]"}], "-", 
                 RowBox[{"112", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"4", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"536544", "+", 
                 RowBox[{"170226", " ", "\[Lambda]"}], "+", 
                 RowBox[{"14583", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"258", " ", 
                  SuperscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]", 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"(", 
                RowBox[{"178848", "+", 
                 RowBox[{"24915", " ", "\[Lambda]"}], "-", 
                 RowBox[{"390", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"4", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{"207", "-", 
                 RowBox[{"8", " ", "\[Lambda]"}]}], ")"}], " ", 
               SuperscriptBox["\[Lambda]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"BesselI", "[", 
                 RowBox[{"4", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}], "2"]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubscriptBox["B", "0"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{"69984", "+", 
                 RowBox[{"23004", " ", "\[Lambda]"}], "+", 
                 RowBox[{"593", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"BesselI", "[", 
                 RowBox[{"0", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"139968", "+", 
                 RowBox[{"81000", " ", "\[Lambda]"}], "+", 
                 RowBox[{"10420", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"409", " ", 
                  SuperscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]", 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"(", 
                RowBox[{"3888", "+", 
                 RowBox[{"1125", " ", "\[Lambda]"}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"4", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{"243", " ", 
               SuperscriptBox["\[Lambda]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"BesselI", "[", 
                 RowBox[{"4", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SqrtBox["\[Lambda]"], " ", 
                  RowBox[{"(", 
                   RowBox[{"279936", "+", 
                    RowBox[{"127008", " ", "\[Lambda]"}], "+", 
                    RowBox[{"9419", " ", 
                    SuperscriptBox["\[Lambda]", "2"]}], "+", 
                    RowBox[{"318", " ", 
                    SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3888"}], "-", 
                    RowBox[{"639", " ", "\[Lambda]"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"4", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
            SubscriptBox["B", "2"]}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"324", "+", 
                    RowBox[{"25", " ", "\[Lambda]"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"BesselI", "[", 
                    RowBox[{"0", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1296", "+", 
                    RowBox[{"262", " ", "\[Lambda]"}], "+", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
                    RowBox[{"BesselI", "[", 
                    RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Lambda]", 
                    RowBox[{"3", "/", "2"}]], " ", 
                    RowBox[{"BesselI", "[", 
                    RowBox[{"4", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"BesselI", "[", 
                   RowBox[{"0", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox["\[Lambda]"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1296", "+", 
                    RowBox[{"181", " ", "\[Lambda]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
                    RowBox[{"BesselI", "[", 
                    RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Lambda]", "2"], " ", 
                    RowBox[{"BesselI", "[", 
                    RowBox[{"4", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["B", "4"]}], "+", 
              RowBox[{"\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Lambda]", " ", 
                  SuperscriptBox[
                   RowBox[{"BesselI", "[", 
                    RowBox[{"0", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SqrtBox["\[Lambda]"], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"0", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[Lambda]"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"BesselI", "[", 
                    RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}], "2"]}]}], ")"}], " ", 
               SubscriptBox["B", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["\[Lambda]"]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{"576", "+", 
              RowBox[{"1320", " ", "\[Lambda]"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"576", "+", 
              RowBox[{"2112", " ", "\[Lambda]"}], "+", 
              RowBox[{"77", " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["B", "0"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"(", 
                RowBox[{"3692", "+", 
                 RowBox[{"461", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"17688", "+", 
                 RowBox[{"11188", " ", "\[Lambda]"}], "+", 
                 RowBox[{"45", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["B", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"(", 
                RowBox[{"3717", "+", 
                 RowBox[{"29", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"9709", "+", 
                 RowBox[{"979", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["B", "4"]}], "-", 
           RowBox[{"954", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["B", "6"]}], "+", 
           RowBox[{"3630", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["B", "6"]}], "+", 
           RowBox[{"58", " ", "\[Lambda]", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["B", "6"]}], "+", 
           RowBox[{"15", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["B", "8"]}], "-", 
           RowBox[{"174", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["B", "8"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["B", "10"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"17280", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], "2"], "+", 
        RowBox[{"\[Lambda]", " ", 
         SuperscriptBox[
          RowBox[{"BesselI", "[", 
           RowBox[{"1", ",", 
            SqrtBox["\[Lambda]"]}], "]"}], "2"]}]}], ")"}], " ", 
      SubscriptBox["C", "0"]}], "+", 
     RowBox[{"2880", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["\[Lambda]"]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "14"}], " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"28", "+", "\[Lambda]"}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["C", "0"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
              RowBox[{"15", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["C", "2"]}], "+", 
           RowBox[{
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"BesselI", "[", 
           RowBox[{"0", ",", 
            SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
         RowBox[{"14", " ", 
          SqrtBox["\[Lambda]"], " ", 
          RowBox[{"BesselI", "[", 
           RowBox[{"1", ",", 
            SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], "2"], " ", 
      SubscriptBox["N", "1"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "48"}], " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[Lambda]"}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
        RowBox[{
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"(", 
          RowBox[{"192", "+", 
           RowBox[{"1032", " ", "\[Lambda]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
      SubscriptBox["N", "1"]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
        RowBox[{"14", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"2", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], " ", 
      SubscriptBox["N", "1"]}], "+", 
     RowBox[{"1080", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"9", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"BesselI", "[", 
        RowBox[{"2", ",", 
         SqrtBox["\[Lambda]"]}], "]"}], "2"], " ", 
      SubscriptBox["N", "1"]}], "+", 
     RowBox[{"720", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"7", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], "2"], "+", 
           RowBox[{"\[Lambda]", " ", 
            SuperscriptBox[
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"2", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["B", "0"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"0", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], "2"]}], "+", 
           RowBox[{"\[Lambda]", " ", 
            SuperscriptBox[
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], "2"]}]}], ")"}], " ", 
         SubscriptBox["N", "1"]}]}], ")"}]}], "+", 
     RowBox[{"90", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SqrtBox["\[Lambda]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Lambda]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"BesselI", "[", 
                 RowBox[{"0", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "-", 
              RowBox[{"3", " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"(", 
                RowBox[{"72", "+", 
                 RowBox[{"5", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"40", " ", "\[Lambda]"}], "+", 
                    SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[Lambda]", 
                   RowBox[{"3", "/", "2"}]], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"4", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
            SubscriptBox["B", "0"]}], "+", 
           RowBox[{"2", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["B", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Lambda]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{"\[Lambda]", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"2", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "14"}], " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"28", "+", "\[Lambda]"}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["B", "0"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["\[Lambda]"], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"0", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
                 RowBox[{"15", " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
               SubscriptBox["B", "2"]}], "+", 
              RowBox[{
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               SubscriptBox["B", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"7776", "+", 
              RowBox[{"2412", " ", "\[Lambda]"}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"BesselI", "[", 
              RowBox[{"0", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"46656", "+", 
              RowBox[{"26136", " ", "\[Lambda]"}], "+", 
              RowBox[{"3300", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[Lambda]", "3"]}], "+", 
              SuperscriptBox["\[Lambda]", "4"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{"3888", "+", 
              RowBox[{"1089", " ", "\[Lambda]"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"4", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
           RowBox[{"81", " ", 
            SuperscriptBox["\[Lambda]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"BesselI", "[", 
              RowBox[{"4", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"(", 
                RowBox[{"31104", "+", 
                 RowBox[{"13536", " ", "\[Lambda]"}], "+", 
                 RowBox[{"967", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3888"}], "-", 
                 RowBox[{"603", " ", "\[Lambda]"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"4", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["N", "1"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SqrtBox["\[Lambda]"], " ", 
            SuperscriptBox[
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SqrtBox["\[Lambda]"], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"0", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
               SubscriptBox["B", "0"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               SubscriptBox["B", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"BesselI", "[", 
                 RowBox[{"0", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"0", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}], " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}]}], 
               SqrtBox["\[Lambda]"]], "+", 
              SuperscriptBox[
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "14"}], " ", 
                  SqrtBox["\[Lambda]"], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"0", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"28", "+", "\[Lambda]"}], ")"}], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
               SubscriptBox["B", "0"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SqrtBox["\[Lambda]"], " ", 
                    RowBox[{"BesselI", "[", 
                    RowBox[{"0", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
                    RowBox[{"15", " ", 
                    RowBox[{"BesselI", "[", 
                    RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
                  SubscriptBox["B", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"BesselI", "[", 
                   RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}], " ", 
                  SubscriptBox["B", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", 
               SuperscriptBox[
                RowBox[{"BesselI", "[", 
                 RowBox[{"0", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "-", 
              RowBox[{"28", " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"14", "+", "\[Lambda]"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}], "2"]}]}], ")"}], " ", 
            SubscriptBox["N", "1"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2880", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
        RowBox[{"14", " ", 
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
      SubscriptBox["N", "2"]}], "+", 
     RowBox[{"17280", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"2", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], " ", 
      SubscriptBox["N", "2"]}], "+", 
     RowBox[{"276480", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["\[Lambda]"]}], "]"}], "2"], " ", 
      SubscriptBox["N", "3"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9568207248908997`*^9, 
  3.9568207267468452`*^9}},ExpressionUUID->"b264a1cc-2fd5-f641-91a7-\
496107512c8e"],

Cell[BoxData[
 FormBox["", TraditionalForm]], "Input",
 CellChangeTimes->{{3.956820462998991*^9, 3.9568204642645416`*^9}, {
  3.956820709964508*^9, 
  3.956820718591259*^9}},ExpressionUUID->"1a66b631-0b91-984f-b659-\
59aadf84bfaf"],

Cell[BoxData[
 FormBox["", TraditionalForm]], "Input",
 CellChangeTimes->{{3.956820462998991*^9, 3.9568204642645416`*^9}, {
  3.956820709964508*^9, 
  3.956820721128952*^9}},ExpressionUUID->"437474d5-15e7-d04a-8314-\
7f647e4ef470"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["K", "2", 
   RowBox[{"(", "2", ")"}]], 
  TraditionalForm]],ExpressionUUID->"98855acc-abc0-b247-ab77-8a7695abb6d0"]], \
"Section",
 CellChangeTimes->{{3.956820757346056*^9, 
  3.9568207633408394`*^9}},ExpressionUUID->"4121b283-0ab3-bc43-b964-\
b3368a21fe4b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"9", " ", 
    SuperscriptBox[
     RowBox[{"BesselI", "[", 
      RowBox[{"1", ",", 
       SqrtBox["\[Lambda]"]}], "]"}], "3"]}]], 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "11"}], "+", "n"}]], " ", "n", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], 
      SqrtBox["\[Lambda]"]], ")"}], "n"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{"A", "+", "F"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
        RowBox[{"14", " ", 
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"288", " ", 
      RowBox[{"(", 
       RowBox[{"A", "+", "F"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"2", ",", 
        SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
        RowBox[{"14", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["\[Lambda]"]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["C", 
         RowBox[{"0", ",", "0"}]], "+", 
        SubscriptBox["D", 
         RowBox[{"0", ",", "0"}]]}], ")"}]}], "+", 
     RowBox[{"288", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["\[Lambda]"], " ", 
            SuperscriptBox[
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], "2"]}]}], ")"}], " ", 
         SubscriptBox["G", "0"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", 
            SuperscriptBox[
             RowBox[{"BesselI", "[", 
              RowBox[{"0", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", "\[Lambda]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], "2"]}]}], ")"}], " ", 
         SubscriptBox["H", "0"]}], "+", 
        RowBox[{"\[Lambda]", " ", 
         SuperscriptBox[
          RowBox[{"BesselI", "[", 
           RowBox[{"1", ",", 
            SqrtBox["\[Lambda]"]}], "]"}], "2"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"2", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["C", 
            RowBox[{"0", ",", "0"}]], "+", 
           SubscriptBox["D", 
            RowBox[{"0", ",", "0"}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"324", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{"34", "+", "\[Lambda]"}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"11016", "+", 
              RowBox[{"1701", " ", "\[Lambda]"}], "+", 
              RowBox[{"26", " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "459"}], "+", 
              RowBox[{"8", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"4", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["G", "0"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{"108", "+", 
              RowBox[{"19", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"216", "+", 
              RowBox[{"65", " ", "\[Lambda]"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"4", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["G", "2"]}], "+", 
        RowBox[{"\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["G", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "14"}], " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"28", "+", "\[Lambda]"}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["H", "0"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["\[Lambda]"], " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"0", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
                 RowBox[{"15", " ", 
                  RowBox[{"BesselI", "[", 
                   RowBox[{"1", ",", 
                    SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
               SubscriptBox["H", "2"]}], "+", 
              RowBox[{
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               SubscriptBox["H", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SqrtBox["\[Lambda]"]}], " ", 
               RowBox[{"(", 
                RowBox[{"216", "+", 
                 RowBox[{"13", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"216", "+", 
                 RowBox[{"40", " ", "\[Lambda]"}], "+", 
                 SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Lambda]", 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"4", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"0", ",", "0"}]]}], "+", 
           RowBox[{"2", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["C", 
               RowBox[{"0", ",", "2"}]], "+", 
              SubscriptBox["C", 
               RowBox[{"2", ",", "0"}]]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
              RowBox[{"BesselI", "[", 
               RowBox[{"1", ",", 
                SqrtBox["\[Lambda]"]}], "]"}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"0", ",", "0"}]]}], "+", 
           RowBox[{
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["C", 
               RowBox[{"0", ",", "2"}]], "+", 
              SubscriptBox["C", 
               RowBox[{"2", ",", "0"}]]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"(", 
                RowBox[{"108", "+", 
                 RowBox[{"5", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"216", "+", 
                 RowBox[{"37", " ", "\[Lambda]"}], "+", 
                 SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Lambda]", 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"4", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["D", 
             RowBox[{"0", ",", "0"}]]}], "+", 
           RowBox[{"\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["D", 
               RowBox[{"0", ",", "2"}]], "+", 
              SubscriptBox["D", 
               RowBox[{"2", ",", "0"}]]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
              RowBox[{"5", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["D", 
             RowBox[{"0", ",", "0"}]]}], "+", 
           RowBox[{
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["D", 
               RowBox[{"0", ",", "2"}]], "+", 
              SubscriptBox["D", 
               RowBox[{"2", ",", "0"}]]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"\[Lambda]", " ", 
      SuperscriptBox[
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["\[Lambda]"]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{"56", "+", "\[Lambda]"}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", "\[Lambda]"}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"0", ",", "0"}]]}], "+", 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "45"}], " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"109", "+", 
                 RowBox[{"3", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"0", ",", "2"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
              RowBox[{"26", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"0", ",", "4"}]]}], "+", 
           RowBox[{
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"0", ",", "6"}]]}], "-", 
           RowBox[{"45", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"2", ",", "0"}]]}], "+", 
           RowBox[{"109", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"2", ",", "0"}]]}], "+", 
           RowBox[{"3", " ", "\[Lambda]", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"2", ",", "0"}]]}], "+", 
           RowBox[{"6", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"2", ",", "2"}]]}], "-", 
           RowBox[{"96", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"2", ",", "2"}]]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"2", ",", "4"}]]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "0"}]]}], "-", 
           RowBox[{"26", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "0"}]]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "2"}]]}], "+", 
           RowBox[{
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SubscriptBox["C", 
             RowBox[{"6", ",", "0"}]]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", "\[Lambda]"}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"545", "+", 
              RowBox[{"128", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["D", 
          RowBox[{"0", ",", "0"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "720"}], " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1933", "+", 
              RowBox[{"48", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["D", 
          RowBox[{"0", ",", "2"}]]}], "+", 
        RowBox[{"12", " ", 
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"0", ",", "4"}]]}], "-", 
        RowBox[{"113", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"0", ",", "4"}]]}], "+", 
        RowBox[{
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"0", ",", "6"}]]}], "-", 
        RowBox[{"720", " ", 
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"2", ",", "0"}]]}], "+", 
        RowBox[{"1933", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"2", ",", "0"}]]}], "+", 
        RowBox[{"48", " ", "\[Lambda]", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"2", ",", "0"}]]}], "+", 
        RowBox[{"24", " ", 
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"2", ",", "2"}]]}], "-", 
        RowBox[{"384", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"2", ",", "2"}]]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"2", ",", "4"}]]}], "+", 
        RowBox[{"12", " ", 
         SqrtBox["\[Lambda]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"4", ",", "0"}]]}], "-", 
        RowBox[{"113", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"4", ",", "0"}]]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"4", ",", "2"}]]}], "+", 
        RowBox[{
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], " ", 
         SubscriptBox["D", 
          RowBox[{"6", ",", "0"}]]}]}], ")"}]}]}], ")"}]}]}]], "Input",Express\
ionUUID->"2cc64bba-7ca1-4c48-9585-d31a6c9b7aaa"]
}, Closed]]
},
WindowSize->{1141.2, 573.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9a7ff719-8800-8046-8869-b8400b0e6212"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 160, 3, 66, "Section",ExpressionUUID->"8c8f503b-ebbb-a443-8630-e7340f2f8f91"],
Cell[739, 27, 403, 9, 28, "Input",ExpressionUUID->"914b4eac-dd39-9146-bcd1-ce07e0257c5e"],
Cell[1145, 38, 580, 17, 50, "Input",ExpressionUUID->"516062df-206e-b145-b6a0-69c6eafc450a"],
Cell[1728, 57, 473, 15, 50, "Input",ExpressionUUID->"31cb3330-438c-4242-bd3b-4c488afd07a9"],
Cell[2204, 74, 703, 23, 52, "Input",ExpressionUUID->"68d43e09-98cd-4740-b510-a43742205333"],
Cell[2910, 99, 973, 33, 52, "Input",ExpressionUUID->"76aecce3-d5e6-2e4f-b6d6-fc2b7f28aee4"],
Cell[3886, 134, 784, 24, 52, "Input",ExpressionUUID->"8ce3fb9b-c0fb-374c-b4a7-7541b727c0d7"],
Cell[4673, 160, 880, 30, 52, "Input",ExpressionUUID->"ea64204f-2827-0a46-83b1-baf44eaa482c"],
Cell[5556, 192, 578, 19, 50, "Input",ExpressionUUID->"562dfb8c-5dc6-894a-9a9b-69505e67b468"],
Cell[6137, 213, 551, 18, 50, "Input",ExpressionUUID->"980aa61c-f0de-2c41-959d-1272effacc11"],
Cell[6691, 233, 551, 18, 50, "Input",ExpressionUUID->"0330047a-8514-9c49-9e5d-6003e9af3085"],
Cell[7245, 253, 788, 27, 52, "Input",ExpressionUUID->"a76563fb-abad-3344-ba72-e9a3433e7ef1"],
Cell[8036, 282, 958, 33, 52, "Input",ExpressionUUID->"7b675427-771b-2943-9dcd-c25f78b68101"]
}, Closed]],
Cell[CellGroupData[{
Cell[9031, 320, 349, 9, 52, "Section",ExpressionUUID->"7a5a50fb-b7e8-164d-8078-ec2fa98c6b16"],
Cell[9383, 331, 3943, 125, 155, "Input",ExpressionUUID->"7b0591e5-f390-a846-9b27-787fac7d791f"]
}, Closed]],
Cell[CellGroupData[{
Cell[13363, 461, 345, 9, 52, "Section",ExpressionUUID->"e1927893-80a7-cd41-b594-ebeb19fe39c4"],
Cell[13711, 472, 1707, 58, 57, "Input",ExpressionUUID->"3536577c-6933-2840-b051-59748761a34f"]
}, Closed]],
Cell[CellGroupData[{
Cell[15455, 535, 319, 8, 52, "Section",ExpressionUUID->"9049198d-a51c-a847-8cd9-9e953f3c6f65"],
Cell[15777, 545, 42161, 1111, 1338, "Input",ExpressionUUID->"b264a1cc-2fd5-f641-91a7-496107512c8e"],
Cell[57941, 1658, 231, 5, 27, "Input",ExpressionUUID->"1a66b631-0b91-984f-b659-59aadf84bfaf"],
Cell[58175, 1665, 231, 5, 27, "Input",ExpressionUUID->"437474d5-15e7-d04a-8314-7f647e4ef470"]
}, Closed]],
Cell[CellGroupData[{
Cell[58443, 1675, 317, 8, 52, "Section",ExpressionUUID->"4121b283-0ab3-bc43-b964-b3368a21fe4b"],
Cell[58763, 1685, 25254, 702, 767, "Input",ExpressionUUID->"2cc64bba-7ca1-4c48-9585-d31a6c9b7aaa"]
}, Closed]]
}
]
*)


